The Open Catalyst 2020 (OC20) Dataset and Community Challenges

Catalyst discovery and optimization is key to solving many societal and energy challenges including solar fuels synthesis, long-term energy storage, and renewable fertilizer production. Despite considerable effort by the catalysis community to apply machine learning models to the computational catalyst discovery process, it remains an open challenge to build models that can generalize across both elemental compositions of surfaces and adsorbate identity/configurations, perhaps because datasets have been smaller in catalysis than related fields. To address this we developed the OC20 dataset, consisting of 1,281,040 Density Functional Theory (DFT) relaxations (~264,890,000 single point evaluations) across a wide swath of materials, surfaces, and adsorbates (nitrogen, carbon, and oxygen chemistries). We supplemented this dataset with randomly perturbed structures, short timescale molecular dynamics, and electronic structure analyses. The dataset comprises three central tasks indicative of day-to-day catalyst modeling and comes with pre-defined train/validation/test splits to facilitate direct comparisons with future model development efforts. We applied three state-of-the-art graph neural network models (CGCNN, SchNet, Dimenet++) to each of these tasks as baseline demonstrations for the community to build on. In almost every task, no upper limit on model size was identified, suggesting that even larger models are likely to improve on initial results. The dataset and baseline models are both provided as open resources, as well as a public leader board to encourage community contributions to solve these important tasks.

==> figures/scaling/ocd_vs_qm9_scaling.py <==
from matplotlib import rcParams
# from matplotlib import rc

rcParams["font.family"] = "Times New Roman"
#rcParams["font.sans-serif"] = "Arial"
# rc('font',**{'amily':'sans-serif','sans-serif':['Arial']})


# rc('font', **{'family':'serif','serif':'Computer Modern'})
# rc('text', usetex=True)
# import seaborn as sns
#import matplotlib.pyplot as plt
#rcParams['font.family'] = 'sans-serif'
# sns.set_style("ticks")
import matplotlib
import matplotlib.pyplot as plt

matplotlib.use('Agg')
import numpy as np

"""Digitized data from https://www.nature.com/articles/s41570-020-0189-9/figures/**1**"""

fchl_qm9 = np.array([[100.05326445711708, 0.2752989217175942],
[992.2532987282051, 0.0630784516914513],
[2487.017079317472, 0.03749181595571622],
[4945.880742921026, 0.027477442646190876],
[9959.95192765412, 0.019379192361084104],
[20058.422754356303, 0.013106844918317397]])

schnet_qm9 = np.array([[9883.31979144586, 0.05466487555533073],
[49890.52273729893, 0.02129504908475348],
[100471.90213294888, 0.014707524172876053],
[110352.87631795993, 0.013525266094302879]])

"""Digitized data from https://arxiv.org/pdf/1710.10324.pdf fig 2"""

cgcnn_MP = np.array([[108.40358620370455, 0.30701760945152734],
[219.38595822612996, 0.21674954200471086],
[439.6169784330551, 0.1525629042509441],
[876.8180573585561, 0.12286798519460129],
[1748.9869708460612, 0.10074400867387001],
[3506.6348809294777, 0.07945937862190156],
[7031.012820804862, 0.06238082775638398],
[14026.405384301139, 0.04951022544584449],
[27982.654057280295, 0.0391632706471754]])

schnet_MP = np.array([[3000,0.127],
                      [60000,0.035]])

"""data from OCD"""

#IS2RE
ocp_dataset_sizes = [10000,100000,628000]
cgcnn_ocp_is2re_is = [0.9827, 0.7215, 0.6477]
schnet_ocp_is2re_is = [1.0022, 0.7368, 0.6462]
dimenet_ocp_is2re_is = [0.8933, 0.7451, 0.6469]

# RS2RE results
ocp_dataset_rs2re_sizes = [1000, 10000,100000]
schnet_ocp_rs2re_is = [1.2795,1.0884,0.6685]

#S2EF energy results
ocp_dataset_s2ef_sizes=[2e5,2e6,2e7]
schnet_ocp_s2ef_energy=[1.5922, 1.1300, 0.953]

"""data from Ulissigroup CO, digitalized from https://pubs.acs.org/doi/pdf/10.1021/acs.jpclett.9b01428"""

ulissigroupCO_cgcnn = np.array([[117.87861155960991, 0.4112190106997393],
[1193.1322603035742, 0.19965425566745676],
[2393.4937202875963, 0.1891116728001362],
[3606.191966682819, 0.1687461529394816],
[4794.171738394272, 0.16933614468876457],
[5982.533175927365, 0.1587942166402555],
[7206.55791685298, 0.158072606309834],
[8382.470313321448, 0.1606277093128331],
[9582.921577028208, 0.14746585119897315],
[10782.878920259907, 0.14871000694107928],
[11994.858736873224, 0.1492986890527389]])

from scipy.optimize import curve_fit

poly_ocp = np.polyfit(np.log10(ocp_dataset_sizes),np.log10(schnet_ocp_is2re_is),deg=1)
print('Slope for OCP/Schnet = %1.2f'%poly_ocp[0])
poly_qm9 = np.polyfit(np.log10(schnet_qm9[:,0]),np.log10(schnet_qm9[:,1]),deg=1)
print('Slope for QM9/Schnet = %1.2f'%poly_qm9[0])

poly_MP = np.polyfit(np.log10(cgcnn_MP[3:,0]),np.log10(cgcnn_MP[3:,1]),deg=1)
print('Slope for MP/CGCNN = %1.2f'%poly_MP[0])

poly_UGCO = np.polyfit(np.log10(ulissigroupCO_cgcnn[2:,0]),np.log10(ulissigroupCO_cgcnn[2:,1]),deg=1)
print('Slope for UGCO/CGCNN = %1.2f'%poly_UGCO[0])

poly_ocp_is2re = np.polyfit(np.log10(ocp_dataset_sizes),np.log10(schnet_ocp_is2re_is),deg=1)
print('Slope for OCP/Schnet IS2RE = %1.2f'%poly_ocp_is2re[0])

import matplotlib.pyplot as plt

plt.rcParams.update({'font.size': 14})

fig, (ax_qm9, ax_MP, ax_ocd) = plt.subplots(figsize=(10,4), 
                                            ncols=3, 
                                            sharey=True)

ax_qm9.loglog(fchl_qm9[:,0],fchl_qm9[:,1],'>k-', label='QM9/FCHL')
ax_qm9.annotate('QM9/FCHL',(300,0.3))

ax_qm9.loglog(schnet_qm9[:,0],schnet_qm9[:,1],'sk-', label='QM9/Schnet')
ax_qm9.annotate('QM9/SchNet',(10000,.08))

ax_qm9.set_xlim([0.5e2,1.5e6])
# ax_qm9.set_ylim([1e-2,2])
ax_qm9.set_title('Small Molecules')

ax_MP.loglog(cgcnn_MP[:,0],cgcnn_MP[:,1],'ok-', label='MP/CGCNN')
ax_MP.annotate('MP/CGCNN',(300,0.3))

ax_MP.loglog(schnet_MP[:,0],schnet_MP[:,1],'sk-', label='MP/Schnet')
ax_MP.annotate('MP/SchNet',(10000,0.1))

ax_MP.set_xlim([0.5e2,1.5e6])
ax_MP.set_title('Inorganic Crystals')

#ax_ocd.loglog(ocp_dataset_sizes, cgcnn_ocp_is2re_is,'ok-' ,label='OC20/CGCNN')
ax_ocd.loglog(ocp_dataset_sizes, schnet_ocp_is2re_is,'sk-' ,label='OC20/Schnet')
ax_ocd.loglog(ocp_dataset_sizes, dimenet_ocp_is2re_is,'dk-' ,label='OC20/DimeNet')
ax_ocd.annotate('OC20/IS2RE',(1e5,.3))

ax_ocd.set_title('Catalysis')

ax_ocd.loglog(ulissigroupCO_cgcnn[:,0], ulissigroupCO_cgcnn[:,1],'ok--' ,label='UG-CO/CGCNN')
ax_ocd.annotate('UG-CO/IS2RE',(400,0.08))

# ax_ocd.loglog(ocp_dataset_s2ef_sizes, schnet_ocp_s2ef_energy,'>k-' ,label='OCD/S2EF')
# ax_ocd.annotate('OC20/S2EF',(2e2,1.5))

ax_ocd.set_xlim([0.5e2,1.5e7])

ax_ocd.plot([1e2,1e8],[.05,.05],'k--')
ax_ocd.annotate('Desired Accuracy',(800,.03))
plt.subplots_adjust(bottom=0.15, wspace=0.00)
fig.text(0.5, 0.01, 'Training Set Size', ha='center')

ax_qm9.set_ylabel('MAE Energy [eV or eV/atom]')

plt.savefig('learning_curve_scaling.pdf')
plt.savefig('learning_curve_scaling.png')




